Wave-Field Shaping in Cavities by Tunable Metasurfaces

Cavities, because they trap waves for long times due to their reflecting walls, are used in a vast number of scientific domains. Indeed, in these closed media and due to interferences, the free space continuum of solutions becomes a discrete set of stationary eigenmodes. These enhanced stationary fields are commonly used in fundamental physics to increase wave-matter interactions. The eigenmodes and associated eigenfrequencies of a cavity are imposed by its geometrical properties through the boundary conditions. In this paper, we show that one can control the wave fields created by point sources inside cavities by tailoring only the boundaries of the cavities. This is achieved through the use of a tunable reflecting metasurface, which is part of the frontiers of the cavity, and can switch its boundary conditions from Dirichlet to Neumann. Based on the use of arrays of subwavelength resonators, a mathematical modeling of the physical mechanism underlying the concept of tunable metasurfaces is provided.

==> GeoGebra Files/geogebra_javascript.js <==
function ggbOnInit() {}

==> geogebra-export/geogebra_javascript.js <==
function ggbOnInit() {}
